Sharp variational inequalities for the Hardy-Littlewood maximal operator on finite undirected graphs

We study sharp $p$-variational inequalities for the Hardy-Littlewood maximal operator on complete graphs, answering in the affirmative a question by Feng Liu and Qingying Xue. We also use computational assistance to find sharp constants in $1$-variational inequalities for all connected graphs on at most five vertices and pose a conjecture on the corresponding sharp constants for path graphs. Finally, we construct finite graphs with arbitrarily large $p$-variational constants.

==> SharpVariationGraphs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    544660,      13576]
NotebookOptionsPosition[    529921,      13389]
NotebookOutlinePosition[    530325,      13405]
CellTagsIndexPosition[    530282,      13402]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "%%%%%%%%%%%%%%%%%%", "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Graphs", " ", "on", " ", "4", " ", "vertices"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "%%%%%%%%%%%%%%%%%%", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.963566112767477*^9, 3.9635661172867293`*^9}, {
  3.981885679510621*^9, 
  3.9818856828762846`*^9}},ExpressionUUID->"e164b16c-b805-459c-bd5a-\
854179427c58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "of", " ", "all", " ", "graphs"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"allEdges", "[", "n_", "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"UndirectedEdge", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], "]"}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"allConnected", "[", "n_", "]"}], ":=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Graph", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "#", ",", 
            RowBox[{"VertexLabels", "->", "None"}]}], "]"}], "&"}], ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{"allEdges", "[", "n", "]"}], "]"}]}], "]"}], ",", 
       "ConnectedGraphQ"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"allConnectedUpToIso", "[", "n_", "]"}], ":=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{
       RowBox[{"allConnected", "[", "n", "]"}], ",", "IsomorphicGraphQ"}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{"allConnectedUpToIso", "[", "4", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.963566132597848*^9, 3.9635661371355605`*^9}, {
  3.981885908503628*^9, 
  3.9818859093696065`*^9}},ExpressionUUID->"94d5abb6-8551-4e3f-9cae-\
9a8d961ec3bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {1, 3}, {1, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.7745966692414834, 0.7745966692414834}, {0., 
         0.}, {0.7745966692414834, 0.}, {1.5491933384829668`, 0.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}}, 0.018845521490452433`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.018845521490452433], DiskBox[2, 0.018845521490452433],
            DiskBox[3, 0.018845521490452433], 
           DiskBox[4, 0.018845521490452433]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {1, 3}, {2, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{2., 2.4492935982947064`*^-16}, {1., 
         3.6739403974420594`*^-16}, {3., 0.}, {0., 4.898587196589413*^-16}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {2, 4}}, 0.030239520958083826`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.030239520958083826], DiskBox[2, 0.030239520958083826],
            DiskBox[3, 0.030239520958083826], 
           DiskBox[4, 0.030239520958083826]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.1140931545487447`, 0.4234377531712424}, {
         2.0313384837607686`, 0.}, {2.0312611838059835`, 
         0.8470577415943887}, {0., 0.423516252473954}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}}, 0.02286523635197532]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02286523635197532], DiskBox[2, 0.02286523635197532], 
           DiskBox[3, 0.02286523635197532], 
           DiskBox[4, 0.02286523635197532]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {1, 3}, {2, 4}, {3, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-1., 
         1.0106430996148606`*^-15}, {-7.044813998280222*^-16, 1.}, {
         6.049014748177263*^-16, -1.}, {1., -1.133107779529596*^-15}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {2, 4}, {3, 4}}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.933811463554344, 0.869482848690875}, {
         0.9341177427775514, 0.}, {0., 0.43502688266879386`}, {
         1.8676183598099563`, 0.43516953249600193`}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}, 
            0.021528196942231848`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021528196942231848], DiskBox[2, 0.021528196942231848],
            DiskBox[3, 0.021528196942231848], 
           DiskBox[4, 0.021528196942231848]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-1., 
         1.0106430996148606`*^-15}, {-7.044813998280222*^-16, 1.}, {
         1., -1.133107779529596*^-15}, {6.049014748177263*^-16, -1.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}, 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.9635661383858566`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"e4ea7254-2c84-49d8-b3f6-c022086d6629"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Path", " ", "P_", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", " ", "computed", " ", "using", " ", "Maximize"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "f", ",", "g", ",", "i", ",", "j", ",", "k", ",", "x1", ",", "x2", ",", 
      "x3", ",", "x4"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "1", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0"},
        {
         RowBox[{"1", "/", "2"}], 
         RowBox[{"1", "/", "2"}], "0", "0"},
        {
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], "0"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "2", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "1", "0", "0"},
        {
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], "0"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "3", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "1", "0"},
        {"0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "4", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "0", "1"},
        {"0", "0", 
         RowBox[{"1", "/", "2"}], 
         RowBox[{"1", "/", "2"}]},
        {"0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"var", "[", 
      RowBox[{"{", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x2"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x3", "-", "x4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "k_", "]"}], ":=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"av", "[", "k", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Maximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.9632915319178658`*^9, {3.963291568233222*^9, 3.963291769384555*^9}, {
   3.9818860630294666`*^9, 3.9818860637515574`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"4d048a9d-7360-4c52-9acc-0814bcbd30d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "4"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", "1"}], ",", 
     RowBox[{"x2", "\[Rule]", "0"}], ",", 
     RowBox[{"x3", "\[Rule]", "0"}], ",", 
     RowBox[{"x4", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.963291749658122*^9, 3.963291770853574*^9}, 
   3.963294319921486*^9, 3.9633121244698763`*^9, 3.98188622181654*^9, 
   3.9818875277168694`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"0096b972-9f6e-4c8a-8ecd-0d7669fec4cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Rigorous", " ", "verification", " ", "for", " ", "P_", "4"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], ">=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], "<=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x3", "+", "x4"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x3", "+", "x4"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], ">=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x3", "+", "x4"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], "<=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x4", ">=", "x2", ">=", "x3"}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x4", ">=", "x2", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x4", ">=", "x3", ">=", "x2"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "+", "x3"}], ">=", 
        RowBox[{"3", " ", "x4"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x4", ">=", "x3", ">=", "x2"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "+", "x3"}], "<=", 
        RowBox[{"3", " ", "x4"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x3", ">=", "x1"}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x3", ">=", "x1"}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x3", ">=", "x1"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x3", ">=", "x1"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", "values", "]"}], ",", 
      "\"\< linear optimization problems\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<All local maxima: \>\"", ",", 
      RowBox[{"Union", "[", "values", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Global maximum = \>\"", ",", 
      RowBox[{"Max", "[", "values", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.963292003296295*^9, 3.963292089715192*^9}, {
   3.963292130051588*^9, 3.963292137388005*^9}, {3.963292483548545*^9, 
   3.96329250487705*^9}, {3.9632926267485*^9, 3.963292641013814*^9}, {
   3.9632934031938486`*^9, 3.963293404479127*^9}, 3.9632942867253313`*^9, 
   3.9633122448053856`*^9, {3.9633128607170796`*^9, 3.96331286387326*^9}, {
   3.981886478282195*^9, 3.981886521045203*^9}, {3.9818869116164055`*^9, 
   3.9818869223070097`*^9}, {3.9818869831210155`*^9, 
   3.9818870799951825`*^9}, {3.981887263179371*^9, 3.981887298128501*^9}, {
   3.981887358673525*^9, 3.981887420746994*^9}, {3.981887564917982*^9, 
   3.9818876177198043`*^9}, {3.9818876504012985`*^9, 3.981887693695472*^9}, {
   3.9818877243013186`*^9, 3.9818879259289074`*^9}, {3.9818879724727163`*^9, 
   3.9818879791827407`*^9}, {3.9818880279918857`*^9, 3.981888033937419*^9}, {
   3.98188810075443*^9, 3.9818881553409*^9}, {3.9818883216155243`*^9, 
   3.981888400087055*^9}, {3.981888523975471*^9, 3.9818889350878687`*^9}, {
   3.98188899087265*^9, 3.981889010234062*^9}, {3.981889367649953*^9, 
   3.981889377649227*^9}, {3.9818894693698378`*^9, 3.9818895353836966`*^9}, {
   3.98188956679087*^9, 3.9818898982773476`*^9}, {3.981889952558399*^9, 
   3.9818901003772306`*^9}, {3.9818901327610693`*^9, 3.981890257860122*^9}, {
   3.9818902907340665`*^9, 3.981890445093026*^9}, {3.9818905295895195`*^9, 
   3.9818905309701395`*^9}, {3.9818905740127993`*^9, 3.9818905748164325`*^9}},
 CellLabel->
  "In[9190]:=",ExpressionUUID->"a52fb143-8b31-4617-b95b-9dfe7823e7e2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{"x1", "\[Equal]", 
      RowBox[{"1", "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x1 == 1 + $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680108971*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"c674a82e-ce33-4640-bb6a-eccec29621fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x3, 
    3 $CellContext`x4 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x1 + $CellContext`x4 == 1 + 2 $CellContext`x3}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801286497`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"38bedbe9-dc27-444a-85ac-9d5a4e723750"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2", "-", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 
     2] ($CellContext`x1 - $CellContext`x2 - $CellContext`x3 + \
$CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x1 + $CellContext`x4 == 1 + 2 $CellContext`x3}, " returns ", 
   Rational[1, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801403933`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"89382862-b273-4b00-9eb3-09c1a72bcf8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x3, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + 2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801403933`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"485a3819-c195-4bb7-b348-e4abec0162b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"11", " ", "x2"}], "+", 
      RowBox[{"13", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "18"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ($CellContext`x1 - 11 $CellContext`x2 + 13 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + 2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[7, 18], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801403933`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"0a0b5245-e462-496f-8266-96a2e19f1f65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2", "+", 
      RowBox[{"2", " ", "x3"}], "-", 
      RowBox[{"2", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "14"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] ($CellContext`x1 - $CellContext`x2 + 2 $CellContext`x3 - 
    2 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 <= 
    3 $CellContext`x4, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + 2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[5, 14], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801403933`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"869794d2-3bd0-4186-be29-439bd63e9e81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "-", 
      RowBox[{"4", " ", "x2"}], "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "18"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] (2 $CellContext`x1 - 4 $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 >= 
    3 $CellContext`x4, $CellContext`x3 + $CellContext`x4 >= $CellContext`x1 + \
$CellContext`x2, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + 2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[7, 18], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801562624`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"2fd8f608-e5c9-472a-af69-2ddb7ebaf67f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 >= 
    3 $CellContext`x4, $CellContext`x3 + $CellContext`x4 <= $CellContext`x1 + \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x3, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + 2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906801562624`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"30a469dc-57fd-4211-8b41-eafe648759f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"11", " ", "x2"}], "+", 
      RowBox[{"13", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "18"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ($CellContext`x1 - 11 $CellContext`x2 + 13 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 >= 
    3 $CellContext`x4, $CellContext`x3 + $CellContext`x4 <= $CellContext`x1 + \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + 2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[7, 18], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680171974*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"6d79fd69-4bc9-4c24-8f66-4981e1999807"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x4 >= $CellContext`x2 >= \
$CellContext`x3, 
    3 $CellContext`x4 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x1 + $CellContext`x4 == 1 + 2 $CellContext`x3}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680171974*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"e32c61b0-e9ca-4430-84bd-97c0e0c9eabd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2", "-", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 
     2] ($CellContext`x1 - $CellContext`x2 - $CellContext`x3 + \
$CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x4 >= $CellContext`x2 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x1 + $CellContext`x4 == 1 + 2 $CellContext`x3}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680171974*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"bb3e6597-18c2-424e-babd-13e0f676444a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x4 >= $CellContext`x3 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 >= 
    3 $CellContext`x4, $CellContext`x1 + $CellContext`x4 == 
    1 + 2 $CellContext`x2}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680187813*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"4f95a2ab-3d5f-4b95-ac6b-a1d3535155d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2", "-", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x2"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 
     2] ($CellContext`x1 - $CellContext`x2 - $CellContext`x3 + \
$CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x4 >= $CellContext`x3 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 <= 
    3 $CellContext`x4, $CellContext`x1 + $CellContext`x4 == 
    1 + 2 $CellContext`x2}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680187813*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"33751a43-91bd-47dc-ab57-0b7971ffafd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + 
    5 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680187813*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"23d6b61f-a69c-4cf9-9599-3cb448e67373"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 7 $CellContext`x2 - 
    2 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680187813*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"04813c84-69ec-4b71-8c0c-7f9539ea51c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 7 $CellContext`x2 - 
    2 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680203512*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"ecd4bc38-f265-489f-938c-d94b1fab4840"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + 
    5 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 
    3 $CellContext`x4 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680219256*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"73f23731-6db7-434a-96f0-326dba3b6335"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "x1"}], "+", 
      RowBox[{"2", " ", "x2"}], "-", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "8"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] ((-2) $CellContext`x1 + 
    2 $CellContext`x2 - $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 8], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680219256*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"e5f28575-ff4f-4230-b0df-a495f669a03a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", "x1"}], "+", 
      RowBox[{"17", " ", "x2"}], "-", 
      RowBox[{"7", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ((-7) $CellContext`x1 + 17 $CellContext`x2 - 
    7 $CellContext`x3 - 3 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[3, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680219256*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"c03562fd-717e-42e3-9685-3676dc02cc1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"4", " ", "x2"}], "-", 
      RowBox[{"2", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 3] (-$CellContext`x1 + 4 $CellContext`x2 - 
    2 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802351084`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"77aad8b2-0298-4c59-8265-47f8cf10b168"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + 
    5 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802351084`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"e2702eb7-1aa1-4164-8d25-54f6c1b21aa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 7 $CellContext`x2 - 
    2 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[7, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802477455`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"6a55ba4d-296a-42e1-abff-5b9d056ef8ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 7 $CellContext`x2 - 
    2 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x1, $CellContext`x1 + $CellContext`x2 >= 2 $CellContext`x3, 
    1 + $CellContext`x1 + $CellContext`x4 == 2 $CellContext`x2}, " returns ", 
   Rational[7, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802509537`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"38d415f0-7081-4df1-97ef-d453886d5eb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"17", " ", "x2"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "9"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ((-3) $CellContext`x1 + 17 $CellContext`x2 - 
    7 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x1, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 <= 
    3 $CellContext`x4, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[5, 9], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802536564`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"3f40442e-2d79-4e30-a6e9-736f6b6387b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"4", " ", "x2"}], "-", 
      RowBox[{"2", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x4"}], "\[Equal]", 
      RowBox[{"2", " ", "x2"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "9"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 3] (-$CellContext`x1 + 4 $CellContext`x2 - 
    2 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x1, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x2 + $CellContext`x3 >= 
    3 $CellContext`x4, 1 + $CellContext`x1 + $CellContext`x4 == 
    2 $CellContext`x2}, " returns ", 
   Rational[5, 9], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680266756*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"2fe60686-05d5-4e16-9382-ad7731a685bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "x1"}], "+", 
      RowBox[{"2", " ", "x2"}], "-", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "8"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] ((-2) $CellContext`x1 + 
    2 $CellContext`x2 - $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 8], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680266756*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"e3900014-97dd-4f26-89fa-fbd8d652054c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 7 $CellContext`x2 - 
    2 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 2 $CellContext`x4 <= $CellContext`x2 + $CellContext`x3,
     1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[7, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680266756*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"f8fc4805-3eef-467e-849e-75d1e5f9dab1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", 
      RowBox[{"4", " ", "x3"}], "+", 
      RowBox[{"2", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 5 $CellContext`x2 - 
    4 $CellContext`x3 + 2 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 2 $CellContext`x4 >= $CellContext`x2 + $CellContext`x3,
     1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[2, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680266756*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"172f7fa9-66d7-4d66-bb9d-2252f9cdcc56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"17", " ", "x2"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "9"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ((-3) $CellContext`x1 + 17 $CellContext`x2 - 
    7 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x3 >= \
$CellContext`x1, 
    2 $CellContext`x4 <= $CellContext`x2 + $CellContext`x3, $CellContext`x1 + \
$CellContext`x2 <= $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[5, 9], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.981890680282793*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"46e00035-675b-4611-ac51-981ca018e6ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 7 $CellContext`x2 - 
    2 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x3 >= \
$CellContext`x1, 
    2 $CellContext`x4 <= $CellContext`x2 + $CellContext`x3, $CellContext`x1 + \
$CellContext`x2 >= $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[7, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802987185`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"d5c98c96-edaf-40ab-abb3-3d67c50793c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"13", " ", "x2"}], "-", 
      RowBox[{"11", " ", "x3"}], "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ((-3) $CellContext`x1 + 13 $CellContext`x2 - 
    11 $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x3 >= \
$CellContext`x1, 
    2 $CellContext`x4 >= $CellContext`x2 + $CellContext`x3, $CellContext`x1 + \
$CellContext`x2 <= $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[5, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802987185`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"8bdff09f-3a49-4f50-8818-547b8727d50a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", 
      RowBox[{"4", " ", "x3"}], "+", 
      RowBox[{"2", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-3) $CellContext`x1 + 5 $CellContext`x2 - 
    4 $CellContext`x3 + 2 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x3 >= \
$CellContext`x1, 
    2 $CellContext`x4 >= $CellContext`x2 + $CellContext`x3, $CellContext`x1 + \
$CellContext`x2 >= $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x3 == 
    2 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[5, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802987185`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"57eee308-342f-46ad-8972-e18470b8d937"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"32", "\[InvisibleSpace]", "\<\" linear optimization problems\"\>"}],
  SequenceForm[32, " linear optimization problems"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802987185`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"721cc86d-d948-443d-9871-37d70448465f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"All local maxima: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["5", "14"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["7", "18"], ",", 
     FractionBox["2", "5"], ",", 
     FractionBox["5", "12"], ",", 
     FractionBox["3", "7"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["5", "9"], ",", 
     FractionBox["7", "12"], ",", 
     FractionBox["3", "5"], ",", 
     FractionBox["3", "4"]}], "}"}]}],
  SequenceForm["All local maxima: ", {
    Rational[1, 3], 
    Rational[5, 14], 
    Rational[3, 8], 
    Rational[7, 18], 
    Rational[2, 5], 
    Rational[5, 12], 
    Rational[3, 7], 
    Rational[1, 2], 
    Rational[5, 9], 
    Rational[7, 12], 
    Rational[3, 5], 
    Rational[3, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802987185`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"6ddf3748-615b-4402-89e1-92d1e5d2b061"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Global maximum = \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"]}],
  SequenceForm["Global maximum = ", 
   Rational[3, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.963293452865845*^9, 3.9632942873316298`*^9, 3.963294326027049*^9, 
   3.963312246663129*^9, 3.963312864722736*^9, 3.9818865215312557`*^9, 
   3.98188655239254*^9, {3.9818869735692167`*^9, 3.9818870199613075`*^9}, {
   3.981887052713765*^9, 3.9818870810253906`*^9}, 3.9818873000535927`*^9, 
   3.981887449711726*^9, {3.9818875563002205`*^9, 3.9818875706188297`*^9}, {
   3.981887600965926*^9, 3.9818876184767227`*^9}, 3.981887694286769*^9, {
   3.981887727915934*^9, 3.9818879265498333`*^9}, 3.981887979874693*^9, 
   3.981888034555871*^9, {3.981888114796462*^9, 3.9818881560632553`*^9}, {
   3.9818883261595516`*^9, 3.98188840186534*^9}, {3.9818885278363442`*^9, 
   3.9818885719256687`*^9}, {3.9818886093704443`*^9, 
   3.9818887840260873`*^9}, {3.9818888176939783`*^9, 
   3.9818888655009794`*^9}, {3.9818888976168795`*^9, 3.981888936005328*^9}, {
   3.981888994635304*^9, 3.98188901095615*^9}, 3.9818893791916156`*^9, 
   3.981889446480631*^9, {3.981889480928133*^9, 3.981889502714136*^9}, 
   3.981889535993991*^9, {3.9818895874481726`*^9, 3.9818896704605064`*^9}, {
   3.98188970308774*^9, 3.9818898674940033`*^9}, 3.9818898993101177`*^9, {
   3.9818899581591644`*^9, 3.9818900230122633`*^9}, {3.9818900637080717`*^9, 
   3.9818901014477615`*^9}, {3.981890136836481*^9, 3.9818901530257444`*^9}, {
   3.9818901835783963`*^9, 3.981890215686121*^9}, {3.9818902463074245`*^9, 
   3.9818902583126087`*^9}, {3.981890294732609*^9, 3.981890391570414*^9}, 
   3.9818904302230515`*^9, 3.9818905340627794`*^9, 3.981890589710001*^9, 
   3.9818906240005426`*^9, 3.9818906802987185`*^9},
 CellLabel->
  "During evaluation of \
In[9190]:=",ExpressionUUID->"cea8d414-bd1e-49bf-91f7-ca70adc6f154"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Cycle", " ", "C_", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constant", " ", "computed", " ", "using", " ", "Maximize"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "f", ",", "g", ",", "i", ",", "j", ",", "k", ",", "x1", ",", "x2", ",", 
      "x3", ",", "x4"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "1", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0"},
        {
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], "0", 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "2", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "1", "0", "0"},
        {
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], "0"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "3", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "1", "0"},
        {"0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "4", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "0", "1"},
        {
         RowBox[{"1", "/", "3"}], "0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"var", "[", 
      RowBox[{"{", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x2"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x3", "-", "x4"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x4", "-", "x1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "k_", "]"}], ":=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"av", "[", "k", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Maximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.9632915319178658`*^9, {3.963291568233222*^9, 3.963291769384555*^9}, {
   3.9633309498999553`*^9, 3.963330972710169*^9}, {3.981886034211956*^9, 
   3.981886036790961*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0209d4b0-1f06-438e-9f80-36c1ba790e1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "4"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", "0"}], ",", 
     RowBox[{"x3", "\[Rule]", "0"}], ",", 
     RowBox[{"x4", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9633309755669513`*^9, 3.9818907122166276`*^9, 
  3.981890822080969*^9, 3.9819106258705564`*^9, 3.9819110600429688`*^9, 
  3.9819120229432793`*^9, 3.981947508806821*^9, 3.981951361366314*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"91c656ee-c9cb-4a42-867f-e894e47fb96d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Rigorous", " ", "verification", " ", "for", " ", "C_", "4"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ">=", "x2", ">=", "x4", ">=", "x3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x3", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "-", 
         RowBox[{"2", " ", "x3"}], "+", "x4"}], ">=", "0"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "-", 
         RowBox[{"2", " ", "x3"}], "+", "x4"}], "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], "<=", "0"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "-", 
         RowBox[{"2", " ", "x3"}], "+", "x4"}], "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], "<=", "0"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "-", 
         RowBox[{"2", " ", "x3"}], "+", "x4"}], "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], ">=", "0"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "-", 
         RowBox[{"2", " ", "x3"}], "+", "x4"}], "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x3"}]}], ">=", "0"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", "values", "]"}], ",", 
      "\"\< linear optimization problems\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<All local maxima: \>\"", ",", 
      RowBox[{"Union", "[", "values", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Global maximum = \>\"", ",", 
      RowBox[{"Max", "[", "values", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.981910653095152*^9, 3.981910675937346*^9}, {
  3.9819107063214846`*^9, 3.9819107618368554`*^9}, {3.9819107934094887`*^9, 
  3.981911035014015*^9}, {3.9819110734186935`*^9, 3.981911095921384*^9}, {
  3.9819111351573596`*^9, 3.981911296416808*^9}, {3.98191133135597*^9, 
  3.9819113703482337`*^9}, {3.9819114054579053`*^9, 3.981911413179468*^9}, {
  3.981911447117583*^9, 3.981911451977069*^9}, {3.981911670248491*^9, 
  3.9819116705696716`*^9}, {3.981911758092187*^9, 3.9819117816603556`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"50fa675d-3f88-477c-9bef-5916c63407f5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x2, 2 $CellContext`x1 == 1 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[2, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657038527`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"73fcf0ca-3bf3-47e3-97b1-a6bd816defec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 2 $CellContext`x1 == 1 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.98195136571896*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"acc860cb-c0f2-4280-b7d3-5347890e0be5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x3, 2 $CellContext`x1 == 1 + 2 $CellContext`x3}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.98195136571896*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"7cd32a97-48fa-4498-927a-cbc8476cb428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], "\[Equal]", 
      "1"}]}], "}"}], "\[InvisibleSpace]", "\<\" returns \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x3 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    2 ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - $CellContext`x4) == 
    1}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.98195136571896*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"2cedde15-1704-46e8-9649-eceb9266dde3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x3"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], "\[Equal]", 
      "1"}]}], "}"}], "\[InvisibleSpace]", "\<\" returns \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 2 ($CellContext`x1 - $CellContext`x3), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x4 >= 2 $CellContext`x3, 
    2 ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - $CellContext`x4) == 
    1}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.98195136571896*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"5880799a-ffee-4b0d-8156-86f81b84747f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "x1"}], "-", 
      RowBox[{"7", " ", "x2"}], "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], "\[Equal]", 
      "1"}]}], "}"}], "\[InvisibleSpace]", "\<\" returns \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] (5 $CellContext`x1 - 7 $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x4 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x2, 
    2 ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - $CellContext`x4) == 
    1}, " returns ", 
   Rational[1, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657434416`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"20f0508f-1bfe-46de-a8fb-4acfa5a7afc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], "\[Equal]", 
      "1"}]}], "}"}], "\[InvisibleSpace]", "\<\" returns \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[2, 
     3] ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - \
$CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x4 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x2 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 
    2 ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - $CellContext`x4) == 
    1}, " returns ", 
   Rational[1, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657434416`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"f9b2273d-e892-471f-864f-077e5c88858d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], "\[Equal]", 
      "1"}]}], "}"}], "\[InvisibleSpace]", "\<\" returns \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x4 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x2, 
    2 ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - $CellContext`x4) == 
    1}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657554836`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"fc08d467-75ed-4cc9-aacf-72429badb3d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], ")"}]}], "\[Equal]", 
      "1"}]}], "}"}], "\[InvisibleSpace]", "\<\" returns \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[2, 3] (2 $CellContext`x1 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x4 <= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x3, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 
    2 ($CellContext`x1 - $CellContext`x2 + $CellContext`x3 - $CellContext`x4) == 
    1}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657554836`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"c6f9161c-59f0-4dfd-a770-8170b81ba754"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\" linear optimization problems\"\>"}],
  SequenceForm[9, " linear optimization problems"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657554836`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"ca2c2ded-1bf7-41cc-8a73-0c39e084816a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"All local maxima: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["3", "4"]}], "}"}]}],
  SequenceForm["All local maxima: ", {
    Rational[1, 3], 
    Rational[1, 2], 
    Rational[2, 3], 
    Rational[3, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657554836`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"38ace5b5-0a87-4e80-8ba9-444748d0cea1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Global maximum = \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"]}],
  SequenceForm["Global maximum = ", 
   Rational[3, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9819106768490095`*^9, {3.981910707202117*^9, 3.981910762577717*^9}, {
   3.9819108058711014`*^9, 3.9819109153535547`*^9}, {3.9819109477554407`*^9, 
   3.981910954056203*^9}, {3.9819109840824614`*^9, 3.981911035495842*^9}, 
   3.9819111069973135`*^9, {3.9819111399070683`*^9, 3.9819112249904366`*^9}, {
   3.981911256815089*^9, 3.9819112968965654`*^9}, {3.9819113337815294`*^9, 
   3.9819113711535206`*^9}, {3.981911424651207*^9, 3.9819114527657037`*^9}, 
   3.9819116715993166`*^9, {3.9819117690409994`*^9, 3.981911782432089*^9}, 
   3.98191182939748*^9, 3.981911893873138*^9, 3.981912028707923*^9, 
   3.981912237535452*^9, 3.981947716834041*^9, 3.9819513657554836`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"4b41a557-2b3c-4293-931d-edf7fd3ce71f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Paw", " ", "Y"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constant", " ", "computed", " ", "using", " ", "Maximize"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "f", ",", "g", ",", "i", ",", "j", ",", "k", ",", "x1", ",", "x2", ",", 
      "x3", ",", "x4"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "1", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "2", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "1", "0", "0"},
        {
         RowBox[{"1", "/", "2"}], 
         RowBox[{"1", "/", "2"}], "0", "0"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "3", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "1", "0"},
        {
         RowBox[{"1", "/", "3"}], "0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "4", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "0", "1"},
        {
         RowBox[{"1", "/", "3"}], "0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"var", "[", 
      RowBox[{"{", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x2"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x3"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x4"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x3", "-", "x4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "k_", "]"}], ":=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"av", "[", "k", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Maximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9633331198438764`*^9, 3.963333141878736*^9}, {
  3.9635668494277134`*^9, 3.9635668513867025`*^9}, {3.9818860262370396`*^9, 
  3.9818860287731886`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5d54cecf-4f57-4b01-9574-36cabb5a73e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "4"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", "0"}], ",", 
     RowBox[{"x2", "\[Rule]", "1"}], ",", 
     RowBox[{"x3", "\[Rule]", "0"}], ",", 
     RowBox[{"x4", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9633331438729334`*^9, 3.9819879137552624`*^9, 
  3.98198797617714*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"ad3bfc5e-365c-437c-80c6-3e2a9f20555f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Rigorous", " ", "verification", " ", "for", " ", "Y"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x3", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{"x3", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x3", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "x1"}], "-", "x3", "-", "x4"}], "<=", "0"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "x1"}], "-", "x3", "-", "x4"}], ">=", "0"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "x1"}], "-", "x3", "-", "x4"}], ">=", "0"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"x1", "+", "x2"}], "2"], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "x1"}], "-", "x3", "-", "x4"}], "<=", "0"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x1", ">=", "x4", ">=", "x2"}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "x1"}], "-", "x3", "-", "x4"}], ">=", "0"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x2", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x2", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x2", ">=", "x1", ">=", "x4"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x2", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x2", ">=", "x4", ">=", "x1"}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x4", ">=", "x1", ">=", "x2"}], ",", 
       RowBox[{"x1", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x4", ">=", "x1", ">=", "x2"}], ",", 
       RowBox[{"x1", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x4", ">=", "x2", ">=", "x1"}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x3", ">=", "x4", ">=", "x2", ">=", "x1"}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", "values", "]"}], ",", 
      "\"\< linear optimization problems\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<All local maxima: \>\"", ",", 
      RowBox[{"Union", "[", "values", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Global maximum = \>\"", ",", 
      RowBox[{"Max", "[", "values", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9818861606448765`*^9, 3.981886164093958*^9}, {
  3.9819879236204634`*^9, 3.981987932598832*^9}, {3.9819880962856226`*^9, 
  3.9819882268716774`*^9}, {3.981988263822561*^9, 3.981988571656153*^9}, {
  3.9819886061318674`*^9, 3.9819887451223726`*^9}, {3.981988855219078*^9, 
  3.981988945665242*^9}, {3.9819889896796894`*^9, 3.9819891496194053`*^9}, {
  3.9819892223352203`*^9, 3.9819892312634897`*^9}, {3.9819895452408915`*^9, 
  3.9819896709546676`*^9}, {3.9819897433431177`*^9, 3.9819897441944275`*^9}},
 CellLabel->
  "In[4767]:=",ExpressionUUID->"2eacf2c7-20a9-4e43-96d1-390c4e199210"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x1"}], "-", 
      RowBox[{"2", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "8"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (4 $CellContext`x1 - 
    2 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x2, 3 $CellContext`x1 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[5, 8], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897453666544`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"b9e96558-b8ec-40c5-a620-0b2fafc2d331"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", " ", "x1"}], "-", 
      RowBox[{"3", " ", "x2"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "8"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] (11 $CellContext`x1 - 3 $CellContext`x2 - 
    4 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 3 $CellContext`x1 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[5, 8], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897453822994`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"dee2d774-5a6d-4a4a-b6a6-afaf76891eaf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x1"}], "-", 
      RowBox[{"2", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (4 $CellContext`x1 - 
    2 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x2, 3 $CellContext`x1 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897453822994`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"185a103b-dc71-4aa6-a703-12c890d0fa6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", " ", "x1"}], "-", 
      RowBox[{"3", " ", "x2"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["11", "18"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] (11 $CellContext`x1 - 3 $CellContext`x2 - 
    4 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 3 $CellContext`x1 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[11, 18], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897453822994`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"e82264d9-e7f7-4e32-bc2e-4478e2d99cee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"25", " ", "x1"}], "-", 
      RowBox[{"3", " ", "x2"}], "-", 
      RowBox[{"11", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["7", "12"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] (25 $CellContext`x1 - 3 $CellContext`x2 - 
    11 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x2, $CellContext`x1 + $CellContext`x2 <= $CellContext`x3 + \
$CellContext`x4, 3 $CellContext`x1 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[7, 12], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897453980412`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"9226900d-6b74-411a-a9f1-0203cea50889"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"3", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (-$CellContext`x1 + 
    3 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x3 >= \
$CellContext`x4, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x2 == 1 + 2 $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.98198974541377*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"e40e110f-f551-428e-b72e-1e18f51f5199"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 
     2] ($CellContext`x1 + $CellContext`x2 - $CellContext`x3 - \
$CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x3 >= \
$CellContext`x4, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, \
$CellContext`x1 + $CellContext`x2 == 1 + 2 $CellContext`x4}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.98198974541377*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"faf5f7aa-0a25-4d53-ac72-85036e51275f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x4"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] ((-3) $CellContext`x1 + $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x4 == $CellContext`x2 + 
     2 $CellContext`x3}, " returns ", 
   Rational[3, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.98198974541377*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"9839fd1b-6a4a-4bce-ad72-8ea6afb4d900"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x4"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x4 == $CellContext`x2 + 
     2 $CellContext`x3}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897454295254`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"cbe22bcf-5198-4175-892e-b2472c6e5736"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"3", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x4"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (-$CellContext`x1 + 
    3 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x1 >= \
$CellContext`x4, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x3 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x4 == $CellContext`x2 + 
     2 $CellContext`x3}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897454295254`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"a78efa13-894a-4354-81b2-f7152821b5c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"3", " ", "x2"}], "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (-$CellContext`x1 + 
    3 $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x1, 
    3 $CellContext`x3 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897454295254`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"eb053b7c-8fb4-49fa-aad9-539b7d2d4581"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x3 >= $CellContext`x4 >= \
$CellContext`x1, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897454295254`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"d85abeb9-8865-4407-98e7-910e813edd65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "x2"}], "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] ((-2) $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x2, $CellContext`x1 + 2 $CellContext`x3 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745460968*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"4f65e922-5ba0-4d8c-b136-58b36e75c981"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 - $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, \
$CellContext`x1 + 2 $CellContext`x3 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745464386*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"7134d907-8d83-4a7f-b4b2-0926ca32861b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "x1"}], "-", "x2", "+", 
      RowBox[{"7", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["4", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-5) $CellContext`x1 - $CellContext`x2 + 
    7 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 <= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + 
     2 $CellContext`x3 == 1 + $CellContext`x2 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[4, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745464386*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"c559101b-3114-4283-9e15-22ed7c1450a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"3", " ", "x2"}], "+", 
      RowBox[{"13", " ", "x3"}], "-", 
      RowBox[{"11", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ($CellContext`x1 - 3 $CellContext`x2 + 13 $CellContext`x3 - 
    11 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 >= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + \
$CellContext`x2 <= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + 
     2 $CellContext`x3 == 1 + $CellContext`x2 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.9819897454692097`*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"8f52f4b6-a851-413e-a7d8-9354d202e2a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", 
      RowBox[{"3", " ", "x2"}], "+", 
      RowBox[{"8", " ", "x3"}], "-", 
      RowBox[{"4", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x2"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] (-$CellContext`x1 - 3 $CellContext`x2 + 8 $CellContext`x3 - 
    4 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x2 >= \
$CellContext`x4, $CellContext`x1 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x2, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 >= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + \
$CellContext`x2 >= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + 
     2 $CellContext`x3 == 1 + $CellContext`x2 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745476681*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"3ed7751f-cdff-4730-96f9-1e2b403bb9ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 - $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x2, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, \
$CellContext`x1 + 2 $CellContext`x3 == 
    1 + $CellContext`x2 + 2 $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745476681*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"21798b2a-7a1f-43a9-869f-a09ef4aa90f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "x1"}], "-", "x2", "+", 
      RowBox[{"7", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-5) $CellContext`x1 - $CellContext`x2 + 
    7 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x2, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 <= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + 
     2 $CellContext`x3 == 1 + $CellContext`x2 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[2, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745492732*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"fa930c3a-07e7-4ac6-bcac-2fd634ffd4fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"3", " ", "x2"}], "+", 
      RowBox[{"13", " ", "x3"}], "-", 
      RowBox[{"11", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"2", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["9", "20"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 12] ($CellContext`x1 - 3 $CellContext`x2 + 13 $CellContext`x3 - 
    11 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x2, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 >= $CellContext`x3 + $CellContext`x4, $CellContext`x1 + 
     2 $CellContext`x3 == 1 + $CellContext`x2 + 2 $CellContext`x4}, 
   " returns ", 
   Rational[9, 20], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745492732*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"fe7b28e1-a6ff-49cf-9c8c-498c650ddfa1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x4"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] ((-3) $CellContext`x1 + $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x2 >= $CellContext`x1 >= \
$CellContext`x4, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x4 == $CellContext`x2 + 
     2 $CellContext`x3}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745508433*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"4c11e8c8-dd64-475d-a537-0f0cc44a4351"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x4"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["4", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x2 >= $CellContext`x1 >= \
$CellContext`x4, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x4 == $CellContext`x2 + 
     2 $CellContext`x3}, " returns ", 
   Rational[4, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745508433*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"5f37c72e-89ab-4631-9849-4cf1ba7e7e07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", 
       RowBox[{"2", " ", "x4"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 - $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x2 >= $CellContext`x1 >= \
$CellContext`x4, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + 2 $CellContext`x4 == $CellContext`x2 + 
     2 $CellContext`x3}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745508433*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"5cae9466-a014-458c-b547-3dd94ccf5571"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 - $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x1, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745508433*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"d16b2986-591c-46e9-ac12-f8c5832755aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["4", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x1, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[4, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745508433*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"7f9d0772-3bac-42b5-ba86-71e0dc04a66a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[LessEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x2"}], "\[Equal]", 
      RowBox[{"2", " ", "x3"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 - $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x2, 
    3 $CellContext`x1 <= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + $CellContext`x2 == 2 $CellContext`x3}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745523613*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"ebbe07a7-270b-46b5-a870-75a1a6ef2520"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "x1"}], "-", "x2", "+", 
      RowBox[{"7", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x2"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "\[GreaterEqual]", 
      RowBox[{"x2", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", "x1", "+", "x2"}], "\[Equal]", 
      RowBox[{"2", " ", "x3"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-5) $CellContext`x1 - $CellContext`x2 + 
    7 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x2, 
    3 $CellContext`x1 >= $CellContext`x2 + $CellContext`x3 + $CellContext`x4, 
    1 + $CellContext`x1 + $CellContext`x2 == 2 $CellContext`x3}, " returns ", 
   Rational[2, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745523613*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"e4ac2459-f1e0-42c8-b9b4-504483f095e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 - $CellContext`x2 + 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x4 >= $CellContext`x2 >= \
$CellContext`x1, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745539567*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"7ccc9337-8d99-4ddf-a419-6d84055080b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x4 >= $CellContext`x2 >= \
$CellContext`x1, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[2, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745539567*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"44ce2a41-9fe6-4513-ae60-18abe5c724e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x1"}], "+", "x2", "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x3", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x1"}]}], "\[Equal]", 
      RowBox[{"x2", "+", 
       RowBox[{"2", " ", "x3"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] ((-3) $CellContext`x1 + $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x3 >= $CellContext`x4 >= $CellContext`x2 >= \
$CellContext`x1, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    1 + 3 $CellContext`x1 == $CellContext`x2 + 2 $CellContext`x3}, 
   " returns ", 
   Rational[2, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745539567*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"f1319f40-3437-41a9-9e38-2d9a893ee425"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"29", "\[InvisibleSpace]", "\<\" linear optimization problems\"\>"}],
  SequenceForm[29, " linear optimization problems"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745539567*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"c6dba6cb-530e-40f6-913b-5fc9cf8c50b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"All local maxima: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2", "5"], ",", 
     FractionBox["3", "7"], ",", 
     FractionBox["9", "20"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["4", "7"], ",", 
     FractionBox["7", "12"], ",", 
     FractionBox["11", "18"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["3", "4"]}], "}"}]}],
  SequenceForm["All local maxima: ", {
    Rational[2, 5], 
    Rational[3, 7], 
    Rational[9, 20], 
    Rational[1, 2], 
    Rational[4, 7], 
    Rational[7, 12], 
    Rational[11, 18], 
    Rational[5, 8], 
    Rational[2, 3], 
    Rational[3, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745539567*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"4dc7de40-a1ab-43ec-b8bb-1691043f742e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Global maximum = \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"]}],
  SequenceForm["Global maximum = ", 
   Rational[3, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981987933393831*^9, {3.981988079265278*^9, 3.9819881338747215`*^9}, {
   3.981988164358737*^9, 3.98198822741448*^9}, {3.981988284001384*^9, 
   3.9819883139037104`*^9}, {3.981988352361174*^9, 3.9819884077881627`*^9}, 
   3.9819884379726562`*^9, {3.9819884785312147`*^9, 3.9819885074843884`*^9}, {
   3.981988544033372*^9, 3.9819885722717285`*^9}, {3.9819886106938725`*^9, 
   3.981988745864273*^9}, {3.9819888696114044`*^9, 3.981988947127991*^9}, {
   3.9819890040947266`*^9, 3.9819891501805916`*^9}, 3.981989209534233*^9, {
   3.981989553053438*^9, 3.981989591296015*^9}, {3.981989635454596*^9, 
   3.9819896745622263`*^9}, 3.981989745539567*^9},
 CellLabel->
  "During evaluation of \
In[4767]:=",ExpressionUUID->"30b9e838-64db-4b58-b8c7-3544a15ac880"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Diamond", " ", "D"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constant", " ", "computed", " ", "using", " ", "Maximize"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "f", ",", "g", ",", "i", ",", "j", ",", "k", ",", "x1", ",", "x2", ",", 
      "x3", ",", "x4"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "1", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0"},
        {
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], "0", 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "2", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "1", "0", "0"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "3", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "1", "0"},
        {"0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"1", "/", "3"}]},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"av", "[", "4", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "0", "1"},
        {
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}], 
         RowBox[{"1", "/", "4"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"var", "[", 
      RowBox[{"{", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x2"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x1", "-", "x4"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x4"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"x3", "-", "x4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "k_", "]"}], ":=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"av", "[", "k", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Maximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9633331198438764`*^9, 3.963333141878736*^9}, {
  3.963333992412396*^9, 3.9633340009934654`*^9}, {3.981886018537937*^9, 
  3.9818860208897653`*^9}},
 CellLabel->
  "In[2635]:=",ExpressionUUID->"c2534111-ef33-4396-9df3-433ed5e51fb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "4"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", "0"}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"x3", "\[Rule]", "0"}], ",", 
     RowBox[{"x4", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9633340117802687`*^9, 3.9819901034525104`*^9, {3.9820210364963827`*^9, 
   3.9820210494072104`*^9}, 3.982021199192874*^9, 3.982022533302668*^9},
 CellLabel->
  "Out[2642]=",ExpressionUUID->"d190adcf-e743-4dcf-8754-74ee24635a57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Rigorous", " ", "verification", " ", "for", " ", "D"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x3", ">=", "x4"}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x2", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x2", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x3", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">=", "x3", ">=", "x2", ">=", "x4"}], ",", 
       RowBox[{"x2", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x3", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{"x2", ">=", "x1", ">=", "x3", ">=", "x4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x1", ">=", "x4", ">=", "x3"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{"x4", "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x4"}]}], "<=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], "<=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x4"}]}], ">=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x4"}]}], "<=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x4"}]}], ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"x2", "+", "x3", "-", 
         RowBox[{"2", " ", "x4"}]}], "<=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">=", "x4", ">=", "x1", ">=", "x3"}], ",", 
       RowBox[{"x4", ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "x3", "+", "x4"}], ")"}]}], ">=", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"x1", "+", "x2", "-", 
         RowBox[{"2", " ", "x4"}]}], ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"x2", "+", "x3", "-", 
         RowBox[{"2", " ", "x4"}]}], ">=", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"con2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "[", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "]"}], "==",
         "1"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obj", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "[", "1", "]"}], ",", 
          RowBox[{"g", "[", "2", "]"}], ",", 
          RowBox[{"g", "[", "3", "]"}], ",", 
          RowBox[{"g", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "con"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"obj", "/.", 
      RowBox[{"LinearOptimization", "[", 
       RowBox[{
        RowBox[{"-", "obj"}], ",", 
        RowBox[{"Join", " ", "[", 
         RowBox[{"con", ",", 
          RowBox[{"{", "con2", "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"values", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Maximize \>\"", ",", "obj", ",", "\"\< subject to \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Join", " ", "[", 
        RowBox[{"con", ",", 
         RowBox[{"{", "con2", "}"}]}], "]"}], "]"}], ",", "\"\< returns \>\"",
       ",", "v", ",", "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", "values", "]"}], ",", 
      "\"\< linear optimization problems\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<All local maxima: \>\"", ",", 
      RowBox[{"Union", "[", "values", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Global maximum = \>\"", ",", 
      RowBox[{"Max", "[", "values", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9818861743750486`*^9, 3.981886178928626*^9}, {
  3.981987961525715*^9, 3.981987962380461*^9}, {3.98202118937663*^9, 
  3.982021250949292*^9}, {3.982021292019107*^9, 3.9820218302627897`*^9}, {
  3.9820219179736285`*^9, 3.982021919896824*^9}, {3.9820219740377526`*^9, 
  3.9820220534523067`*^9}, {3.982022139025663*^9, 3.9820223157556314`*^9}, {
  3.9820225447505026`*^9, 3.9820225456028357`*^9}},
 CellLabel->
  "In[2643]:=",ExpressionUUID->"59745758-8381-4a4f-a266-4a989b91eb3b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 + $CellContext`x2 == 1 + 3 $CellContext`x4}, 
   " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546758346*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"dc6de9fb-a8ae-4bb0-ac69-73b49bf232e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "x1"}], "+", "x2", "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["4", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (5 $CellContext`x1 + $CellContext`x2 - 
    3 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x3 >= \
$CellContext`x4, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 + $CellContext`x2 == 1 + 3 $CellContext`x4}, 
   " returns ", 
   Rational[4, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546774171*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"559b1376-16f7-46db-ae2c-d042175d752f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x3, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    2 $CellContext`x1 + $CellContext`x2 == 
    1 + 2 $CellContext`x3 + $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546774171*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"ad8440c0-8cc8-4940-a3c2-50f4d555ea54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "x1"}], "+", "x2", "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["4", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (5 $CellContext`x1 + $CellContext`x2 - 
    3 ($CellContext`x3 + $CellContext`x4)), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x3, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x4 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    2 $CellContext`x1 + $CellContext`x2 == 
    1 + 2 $CellContext`x3 + $CellContext`x4}, " returns ", 
   Rational[4, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.9820225467902164`*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"283332ee-80da-40ff-8b52-7165b243c608"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "+", "x2", "-", "x3", "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (3 $CellContext`x1 + $CellContext`x2 - $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x2 >= $CellContext`x4 >= \
$CellContext`x3, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    2 $CellContext`x1 + $CellContext`x2 == 
    1 + 2 $CellContext`x3 + $CellContext`x4}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.9820225468017473`*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"493a380e-973c-4ed8-bf97-a6402cafbfd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "x1"}], "-", 
      RowBox[{"7", " ", "x2"}], "+", 
      RowBox[{"5", " ", "x3"}], "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x3"}], ")"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"3", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 4] (5 $CellContext`x1 - 7 $CellContext`x2 + 5 $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x2 >= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    2 ($CellContext`x1 + $CellContext`x3) == 
    1 + $CellContext`x2 + 3 $CellContext`x4}, " returns ", 
   Rational[2, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546808418*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"00358bbf-88c1-45ff-986f-702c31e260c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x1"}], "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x3"}], ")"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"3", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (
    3 $CellContext`x1 - $CellContext`x2 - $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x3 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    2 ($CellContext`x1 + $CellContext`x3) == 
    1 + $CellContext`x2 + 3 $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546808418*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"6fdc8859-c331-4273-8c27-1c703e5ab572"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{"x1", "-", "x2", "+", "x3", "-", "x4"}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x1", "\[GreaterEqual]", "x3", "\[GreaterEqual]", "x2", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x3", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x3"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x3"}], ")"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x2", "+", 
       RowBox[{"3", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", $CellContext`x1 - $CellContext`x2 + $CellContext`x3 - \
$CellContext`x4, 
   " subject to ", {$CellContext`x1 >= $CellContext`x3 >= $CellContext`x2 >= \
$CellContext`x4, 
    3 $CellContext`x2 <= $CellContext`x1 + $CellContext`x3 + $CellContext`x4, 
    3 $CellContext`x3 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x4, 
    2 ($CellContext`x1 + $CellContext`x3) == 
    1 + $CellContext`x2 + 3 $CellContext`x4}, " returns ", 
   Rational[1, 2], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546808418*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"46d01be2-a9b0-4009-8be3-b0326d85af9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"3", " ", "x2"}], "+", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x3", 
      "\[GreaterEqual]", "x4"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x4"}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[-3, 4] ($CellContext`x1 - 
    3 $CellContext`x2 + $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x3 >= \
$CellContext`x4, 3 $CellContext`x2 == 1 + 3 $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546821662*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"ef18f960-e11e-4ea4-8063-8bde0a02c4b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"3", " ", "x2"}], "+", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[-3, 4] ($CellContext`x1 - 
    3 $CellContext`x2 + $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, 3 $CellContext`x2 == 
    1 + 2 $CellContext`x3 + $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546821662*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"65a31dad-4164-41d3-8d2b-a50006f5223e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"3", " ", "x2"}], "+", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["2", "3"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[-3, 4] ($CellContext`x1 - 
    3 $CellContext`x2 + $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 
    3 $CellContext`x4 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    3 $CellContext`x2 == 1 + 2 $CellContext`x3 + $CellContext`x4}, 
   " returns ", 
   Rational[2, 3], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546821662*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"6efdcd27-f984-4ef4-81c1-e75451501e9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", "x3", "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x1", "\[GreaterEqual]", "x4", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x2"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x3"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 + 5 $CellContext`x2 - $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x1 >= $CellContext`x4 >= \
$CellContext`x3, $CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    3 $CellContext`x2 == 1 + 2 $CellContext`x3 + $CellContext`x4}, 
   " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546821662*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"a57ff1fc-3bb8-4d89-9b45-7903d1554bbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"3", " ", "x2"}], "+", "x3", "+", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[LessEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[-3, 4] ($CellContext`x1 - 
    3 $CellContext`x2 + $CellContext`x3 + $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 <= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, 
    1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 4], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.982022546837675*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"8892d7d7-5243-4410-85f6-adf6b409d022"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", "x1"}], "+", 
      RowBox[{"11", " ", "x2"}], "-", 
      RowBox[{"3", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["5", "13"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 6] ((-7) $CellContext`x1 + 11 $CellContext`x2 - 
    3 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, $CellContext`x1 + $CellContext`x2 <= 2 $CellContext`x4,
     1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[5, 13], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.9820225468533616`*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"2ac71b77-aa62-4b24-b31f-443933fcd281"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", "x3", "-", 
      RowBox[{"3", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[LessEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 2] (-$CellContext`x1 + 5 $CellContext`x2 - $CellContext`x3 - 
    3 $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x2 + $CellContext`x3 + $CellContext`x4 <= 
    3 $CellContext`x1, $CellContext`x1 + $CellContext`x2 >= 2 $CellContext`x4,
     1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.9820225468564997`*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"72345029-b1ff-4893-bd8c-c4a58f2a9015"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "x1"}], "+", 
      RowBox[{"5", " ", "x2"}], "-", 
      RowBox[{"2", " ", "x3"}], "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "7"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 3] ((-2) $CellContext`x1 + 5 $CellContext`x2 - 
    2 $CellContext`x3 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, $CellContext`x1 + $CellContext`x2 <= 2 $CellContext`x4,
     1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 7], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"82b41342-15ac-4f29-bfa8-3a41d04a2c8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", "x2"}], "-", 
      RowBox[{"2", " ", "x3"}], "-", 
      RowBox[{"5", " ", "x4"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3"}], "\[LessEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 
   Rational[1, 3] (7 $CellContext`x2 - 2 $CellContext`x3 - 5 $CellContext`x4),
    " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x4, $CellContext`x2 + $CellContext`x3 <= 2 $CellContext`x4,
     1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"a84eee87-faa1-422d-90cd-65462fdfdc61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"x2", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 3 ($CellContext`x2 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x4, $CellContext`x2 + $CellContext`x3 >= 2 $CellContext`x4,
     1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"5a96abe4-d658-4935-a815-80a945db2698"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximize \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"x2", "-", "x4"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" subject to \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "x2", "\[GreaterEqual]", "x4", "\[GreaterEqual]", "x1", 
      "\[GreaterEqual]", "x3"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "x4"}], "\[GreaterEqual]", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3", "+", "x4"}], "\[GreaterEqual]", 
      RowBox[{"3", " ", "x1"}]}], ",", 
     RowBox[{
      RowBox[{"x1", "+", "x2"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"x2", "+", "x3"}], "\[GreaterEqual]", 
      RowBox[{"2", " ", "x4"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x3"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"3", " ", "x2"}], "+", "x4"}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" returns \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "5"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Maximize ", 3 ($CellContext`x2 - $CellContext`x4), 
   " subject to ", {$CellContext`x2 >= $CellContext`x4 >= $CellContext`x1 >= \
$CellContext`x3, 
    3 $CellContext`x4 >= $CellContext`x1 + $CellContext`x2 + $CellContext`x3, \
$CellContext`x2 + $CellContext`x3 + $CellContext`x4 >= 
    3 $CellContext`x1, $CellContext`x1 + $CellContext`x2 >= 
    2 $CellContext`x4, $CellContext`x2 + $CellContext`x3 >= 2 $CellContext`x4,
     1 + 2 $CellContext`x1 + 2 $CellContext`x3 == 
    3 $CellContext`x2 + $CellContext`x4}, " returns ", 
   Rational[3, 5], "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"7b89f21f-cfd3-4503-9239-5b203f546712"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"18", "\[InvisibleSpace]", "\<\" linear optimization problems\"\>"}],
  SequenceForm[18, " linear optimization problems"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"bfcc6d73-2733-4705-91ef-bce96000d66e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"All local maxima: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "13"], ",", 
     FractionBox["2", "5"], ",", 
     FractionBox["3", "7"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["4", "7"], ",", 
     FractionBox["3", "5"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["3", "4"]}], "}"}]}],
  SequenceForm["All local maxima: ", {
    Rational[5, 13], 
    Rational[2, 5], 
    Rational[3, 7], 
    Rational[1, 2], 
    Rational[4, 7], 
    Rational[3, 5], 
    Rational[2, 3], 
    Rational[3, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"9062fc63-1df1-42c3-b241-0ed8a5413e86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Global maximum = \"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"]}],
  SequenceForm["Global maximum = ", 
   Rational[3, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9820210531858916`*^9, {3.982021193537979*^9, 3.9820212514306026`*^9}, {
   3.982021295910099*^9, 3.9820213348462653`*^9}, {3.982021371269081*^9, 
   3.9820214633793945`*^9}, {3.9820215054760447`*^9, 3.982021588071973*^9}, {
   3.9820216614562597`*^9, 3.9820217906778116`*^9}, 3.982021949837245*^9, {
   3.982021981734786*^9, 3.982022034290618*^9}, {3.9820221240583897`*^9, 
   3.9820221749463863`*^9}, {3.982022206415509*^9, 3.9820222239132357`*^9}, {
   3.9820222541533165`*^9, 3.9820223162707047`*^9}, 3.98202254686878*^9},
 CellLabel->
  "During evaluation of \
In[2643]:=",ExpressionUUID->"703a5c51-66d5-4129-a445-b3f06b3069b3"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "%%%%%%%%%%%%%%%%%%", "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Graphs", " ", "on", " ", "5", " ", "vertices"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "%%%%%%%%%%%%%%%%%%", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.963396472930771*^9, 3.963396492532073*^9}, {
  3.9818856315057507`*^9, 
  3.9818856651362367`*^9}},ExpressionUUID->"7b8c5bf7-57d6-41f5-91af-\
bf55f0286126"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "of", " ", "all", " ", "graphs"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"allConnectedUpToIso", "[", "5", "]"}]}]], "Input",
 CellChangeTimes->{{3.9633981598833694`*^9, 3.963398207767206*^9}, {
  3.963398266067992*^9, 3.963398312903071*^9}, {3.963398471968556*^9, 
  3.963398480130794*^9}, {3.96356614620516*^9, 3.963566146655714*^9}, {
  3.9818859240612974`*^9, 
  3.9818859250886908`*^9}},ExpressionUUID->"46ba18ed-3241-4108-b9f0-\
23ea13f60e54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1., 0.6666666666666666}, {0., 0.}, {
         0.6666666666666666, 0.}, {1.3333333333333333`, 0.}, {2., 0.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
           DiskBox[5, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {Null, {{1, 2}, {1, 3}, {1, 4}, {2, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.8164965809277261, 1.6329931618554523`}, {0., 
         0.8164965809277261}, {0.8164965809277261, 0.8164965809277261}, {
         1.6329931618554523`, 0.8164965809277261}, {0., 0.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}}, 0.019562323618881772`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.019562323618881772], DiskBox[2, 0.019562323618881772],
            DiskBox[3, 0.019562323618881772], 
           DiskBox[4, 0.019562323618881772], 
           DiskBox[5, 0.019562323618881772]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {Null, {{1, 2}, {1, 3}, {2, 4}, {3, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{2., 4.898587196589413*^-16}, {1., 
         6.123233995736766*^-16}, {3., 2.4492935982947064`*^-16}, {0., 
         7.347880794884119*^-16}, {4., 0.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {2, 4}, {3, 5}}, 0.03700564971751412]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.03700564971751412], DiskBox[2, 0.03700564971751412], 
           DiskBox[3, 0.03700564971751412], DiskBox[4, 0.03700564971751412], 
           DiskBox[5, 0.03700564971751412]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.9435419027963764, 0.8033255380298455}, {
         0.00014409217850608336`, 1.1773781852780851`}, {0., 
         0.42939059712311506`}, {1.681717458328394, 0.}, {1.682371564880713, 
         1.6060687923997738`}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}}, 
            0.019981036957514825`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.019981036957514825], DiskBox[2, 0.019981036957514825],
            DiskBox[3, 0.019981036957514825], 
           DiskBox[4, 0.019981036957514825], 
           DiskBox[5, 0.019981036957514825]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{2.1233836319519344`, 0.2854423126281996}, {
         1.024121272656855, 0.2846375613634935}, {1.5723142066871325`, 
         0.9652620959568992}, {3.1485688058828227`, 0.000527667094690154}, {
         0., 0.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 5}}, 
            0.031295555542872985`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.031295555542872985], DiskBox[2, 0.031295555542872985],
            DiskBox[3, 0.031295555542872985], 
           DiskBox[4, 0.031295555542872985], 
           DiskBox[5, 0.031295555542872985]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {4, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.9030685547773016, 0.37917912386395}, {0., 
         0.7580852019569043}, {0.00014930070374585824`, 0.}, {
         2.108167502704216, 0.37913918243962985`}, {3.1352510935796714`, 
         0.37905112883208275`}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {4, 5}}, 
            0.031201653074083083`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.031201653074083083], DiskBox[2, 0.031201653074083083],
            DiskBox[3, 0.031201653074083083], 
           DiskBox[4, 0.031201653074083083], 
           DiskBox[5, 0.031201653074083083]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 5}, {3, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.6019061960900225`, 0.5659022267824877}, {
         0.7345430633559212, 1.1315401546701498`}, {0.7348657859231549, 0.}, {
         2.6677193120317404`, 0.5656915787168609}, {0., 0.5655593373322019}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {3, 5}}, 
            0.027808266266527368`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.027808266266527368], DiskBox[2, 0.027808266266527368],
            DiskBox[3, 0.027808266266527368], 
           DiskBox[4, 0.027808266266527368], 
           DiskBox[5, 0.027808266266527368]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-0.9510565162951538, 
         0.3090169943749484}, {-7.044813998280222*^-16, 
         1.}, {-0.5877852522924726, -0.8090169943749468}, {0.9510565162951533,
          0.30901699437494634`}, {0.5877852522924738, -0.8090169943749481}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}}, 
            0.021812234931106983`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021812234931106983], DiskBox[2, 0.021812234931106983],
            DiskBox[3, 0.021812234931106983], 
           DiskBox[4, 0.021812234931106983], 
           DiskBox[5, 0.021812234931106983]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.9363568629201752, 0.8318900481482233}, {0., 
         0.8317993440179804}, {0.3013105381255751, 1.664300324352808}, {
         0.3017900370012255, 0.}, {2.1049096195891654`, 0.8322935322377053}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}}, 
            0.0234570428975355]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.0234570428975355], DiskBox[2, 0.0234570428975355], 
           DiskBox[3, 0.0234570428975355], DiskBox[4, 0.0234570428975355], 
           DiskBox[5, 0.0234570428975355]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {4, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.008561941716892, 0.40195891948078455`}, {
         2.0165474817978133`, 0.}, {2.01740198110203, 0.8031084746249071}, {
         0., 0.8028039324489454}, {0.0008060506593086103, 
         0.0003240480495921849}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {4, 5}}, 
            0.022752506908920472`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.022752506908920472], DiskBox[2, 0.022752506908920472],
            DiskBox[3, 0.022752506908920472], 
           DiskBox[4, 0.022752506908920472], 
           DiskBox[5, 0.022752506908920472]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{2.142241376364718, 0.7468652727961}, {
         2.1420378337765684`, 0.}, {1.1382927595749224`, 
         0.37346917577418964`}, {3.0290604037330926`, 0.37329311629596}, {0., 
         0.3733551709979284}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}}, 
            0.030447559412619507`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.030447559412619507], DiskBox[2, 0.030447559412619507],
            DiskBox[3, 0.030447559412619507], 
           DiskBox[4, 0.030447559412619507], 
           DiskBox[5, 0.030447559412619507]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.8645168143699173, 0.9380239734259235}, {
         0.8645455525799287, 0.0361603362999528}, {0., 0.4870877243207008}, {
         1.944732236616752, 0.9741580267705531}, {1.9446715504936134`, 0.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 5}}, 
            0.02216144260245198]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02216144260245198], DiskBox[2, 0.02216144260245198], 
           DiskBox[3, 0.02216144260245198], DiskBox[4, 0.02216144260245198], 
           DiskBox[5, 0.02216144260245198]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 5}, {3, 5}, {4, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.9326347782263622, 0.2645555004979946}, {
         1.6557273878503649`, 0.}, {1.6523274022322876`, 
         1.2150286185400123`}, {0., 0.6054308554035566}, {0.9317649472336084, 
         0.9484430367277324}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {3, 5}, {4, 5}}, 
            0.01975543720693923]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01975543720693923], DiskBox[2, 0.01975543720693923], 
           DiskBox[3, 0.01975543720693923], DiskBox[4, 0.01975543720693923], 
           DiskBox[5, 0.01975543720693923]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.0061402814462344`, 0.44863330266825097`}, {
         1.007721912561872, 1.0210885446214635`}, {1.7120597953621597`, 0.}, {
         1.7135165044186245`, 1.4696830036471789`}, {0., 
         0.7362387160164698}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}}, 
            0.02024375654791974]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02024375654791974], DiskBox[2, 0.02024375654791974], 
           DiskBox[3, 0.02024375654791974], DiskBox[4, 0.02024375654791974], 
           DiskBox[5, 0.02024375654791974]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 4}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.2581816756596829`, 0.5315135730040073}, {
         2.001445475420079, 1.0621442274477837`}, {2.503747998225526, 
         0.5317240787610685}, {2.0009116638299953`, 0.}, {0., 
         0.5315701327950837}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 4}}, 
            0.02657176597543849]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02657176597543849], DiskBox[2, 0.02657176597543849], 
           DiskBox[3, 0.02657176597543849], DiskBox[4, 0.02657176597543849], 
           DiskBox[5, 0.02657176597543849]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.0987262671222409`, 0.7291613773106439}, {
         0.5690993987266209, 0.0007422444785092908}, {1.6272363772568723`, 
         0.}, {0., 0.7710603999362372}, {2.198692386736603, 
         0.7705995082256452}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 5}}, 
            0.02420349099473809]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02420349099473809], DiskBox[2, 0.02420349099473809], 
           DiskBox[3, 0.02420349099473809], DiskBox[4, 0.02420349099473809], 
           DiskBox[5, 0.02420349099473809]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 5}}}, {
        VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.0007530309921174316, 0.8462767368069006}, {0., 
         0.13284691558473694`}, {0.8314737950672384, 0.}, {0.8310878108520787,
          0.978744510192322}, {1.7756099986562592`, 0.4895385484869871}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 5}}, 
            0.02076438342826814]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02076438342826814], DiskBox[2, 0.02076438342826814], 
           DiskBox[3, 0.02076438342826814], DiskBox[4, 0.02076438342826814], 
           DiskBox[5, 0.02076438342826814]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {3, 4}}
         }, {VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.8981227475681609, 0.7709508061085819}, {
         0.8986132870352771, 0.04138353190776345}, {0.000797192089949883, 
         0.8128259185249072}, {0., 0.}, {1.9285521084397446`, 
         0.4063540052038338}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {
            3, 4}}, 0.02202909225865149]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02202909225865149], DiskBox[2, 0.02202909225865149], 
           DiskBox[3, 0.02202909225865149], DiskBox[4, 0.02202909225865149], 
           DiskBox[5, 0.02202909225865149]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 5}, {4, 
         5}}}, {VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.5970110611056587, 0.593837586035582}, {
         1.1914451107795037`, 0.035622643571732504`}, {0.03768257698117683, 
         0.}, {1.1545608464247215`, 1.1893455011263465`}, {0., 
         1.1544725626912284`}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 5}, {
            4, 5}}, 0.015694700203927436`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.015694700203927436], DiskBox[2, 0.015694700203927436],
            DiskBox[3, 0.015694700203927436], 
           DiskBox[4, 0.015694700203927436], 
           DiskBox[5, 0.015694700203927436]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {3, 
         4}, {3, 5}}}, {VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.8633645863378154, 0.}, {0.8623994212252059, 
         1.2071482997230798`}, {1.042206969202576, 0.6027234887164382}, {
         1.8706190725762455`, 0.6041283791243823}, {0., 0.6034045329531945}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {
            3, 4}, {3, 5}}, 0.021552955558298864`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021552955558298864], DiskBox[2, 0.021552955558298864],
            DiskBox[3, 0.021552955558298864], 
           DiskBox[4, 0.021552955558298864], 
           DiskBox[5, 0.021552955558298864]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {3, 
         4}, {3, 5}, {4, 5}}}, {VertexLabels -> {None}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-0.9510565162951538, 
         0.3090169943749484}, {-7.044813998280222*^-16, 1.}, {
         0.9510565162951533, 0.30901699437494634`}, {
         0.5877852522924738, -0.8090169943749481}, {-0.5877852522924726, \
-0.8090169943749468}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {
            3, 4}, {3, 5}, {4, 5}}, 0.021812234931106983`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021812234931106983], DiskBox[2, 0.021812234931106983],
            DiskBox[3, 0.021812234931106983], 
           DiskBox[4, 0.021812234931106983], 
           DiskBox[5, 0.021812234931106983]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{
  3.963398331775833*^9, {3.963398473458353*^9, 3.963398481157311*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"cf752808-7d91-4db9-b8c2-f6664f9379e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constants", " ", "computed", " ", "using", " ", "Maximize"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"allgraphs", "=", 
     RowBox[{"allConnectedUpToIso", "[", "5", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"it", "=", "1"}], ",", 
      RowBox[{"it", "<=", 
       RowBox[{"Length", "[", "allgraphs", "]"}]}], ",", 
      RowBox[{"it", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"adj", "=", 
        RowBox[{"AdjacencyMatrix", "[", 
         RowBox[{"allgraphs", "[", 
          RowBox[{"[", "it", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dis", "=", 
        RowBox[{"GraphDistanceMatrix", "[", 
         RowBox[{"allgraphs", "[", 
          RowBox[{"[", "it", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vf", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"adj", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", "1"}], ",", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"x", "[", "i", "]"}], "-", 
              RowBox[{"x", "[", "j", "]"}]}], "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "5"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"gv", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "5"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmv", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"r", "=", "0"}], ",", 
            RowBox[{"r", "<=", "4"}], ",", 
            RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"bl", "=", "0"}], ";", 
             RowBox[{"tms", "=", "0"}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "<=", "5"}], ",", 
               RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dis", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "<=", "r"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"bl", "=", 
                   RowBox[{"bl", "+", "1"}]}], ";", 
                  RowBox[{"tms", "=", 
                   RowBox[{"tms", "+", 
                    RowBox[{"x", "[", "j", "]"}]}]}]}]}], 
                "\[IndentingNewLine]", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"tmv", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"tmv", ",", 
                RowBox[{"tms", "/", "bl"}]}], "]"}]}]}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"gv", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"gv", ",", "tmv"}], "]"}]}]}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"g", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Max", "/@", "gv"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"adj", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", "1"}], ",", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "5"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Maximize", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"vg", ",", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], ">=", "0"}], ",", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], ">=", "0"}], ",", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], ">=", "0"}], ",", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], ">=", "0"}], ",", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], ">=", "0"}], ",", 
            RowBox[{"vf", "==", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], ",", 
            RowBox[{"x", "[", "2", "]"}], ",", 
            RowBox[{"x", "[", "3", "]"}], ",", 
            RowBox[{"x", "[", "4", "]"}], ",", 
            RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.9633982437152977`*^9, {3.963398370820877*^9, 3.963398371449734*^9}, {
   3.963398542995138*^9, 3.963398607903459*^9}, {3.9633987527823315`*^9, 
   3.963398753919688*^9}, {3.9635669307254267`*^9, 3.963566931242363*^9}, {
   3.9818859565043135`*^9, 
   3.9818859717245073`*^9}},ExpressionUUID->"0279637d-cf43-482d-8c40-\
1fe979b02fbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9633987644834666`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"59e4c668-f6b2-46f4-bc89-2d63fccc0ce2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963398771939776*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"8f307bf1-f2e4-4ae6-ba16-d6cc5b6e0aad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9633988886535683`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"cfb94bfa-06a9-450e-be81-2a276e1511d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963398894199145*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"b8ec0524-3573-4fec-8604-df2a0cf99ba7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17", "20"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9633990178374724`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"04bc452b-1d47-47d9-bbd7-42fde866cf21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9633991653679295`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"df6e6825-1961-4a6a-b537-dd4c9ea1a37d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17", "20"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963399384649169*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"6bcfb36b-0a11-4db3-b282-0ca294df04d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963399495199803*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"5e9b80d2-3075-4ccc-8bc3-880228f4ac6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["33", "40"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963399525750168*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"3f6ff05e-27b4-42b1-bdc6-44bcad2c76c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963399537502818*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"52440564-6076-4fd0-a584-14dad758e171"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17", "20"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.96339970273013*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"732bbce8-2e6d-499b-86bb-e77a084b6672"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["33", "40"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9634014858630123`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"d5ad287c-306a-435c-8a61-fddb95b13b9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17", "20"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963402039435339*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"53bedf1f-ce8d-4113-a456-072cabab0d57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9634020635111103`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"0e9b1163-dab7-4700-ba2a-1491c69d15a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963402085449606*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"0eade099-27fc-4127-9a3f-9aeb2554ed65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["33", "40"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9634024704789815`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"f0f577b4-9a78-4005-815a-8be4f2fe3ef9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17", "20"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963405157019679*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"f1ee36d5-0728-4220-b1f3-1a8440375a34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["49", "60"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963405192888623*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"cfb82019-5046-45ba-9cc4-af0dba8ee6e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["5", "6"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", "3"]}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9634073702164803`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"8401b52f-3c41-4762-b005-0520b46b77a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["33", "40"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.9634074447711463`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"6bf0a459-ca92-447c-98c4-88af4d37a5da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4", "5"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.963398618694103*^9, 3.963407453430912*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"4259fb3b-f289-4339-a59c-b652bc9d88c1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{911.5, 488.},
WindowMargins->{{-1, Automatic}, {10, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"69b11556-9fdc-4a7e-acd7-5e38baf0e8f6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 477, 11, 67, "Input",ExpressionUUID->"e164b16c-b805-459c-bd5a-854179427c58"],
Cell[CellGroupData[{
Cell[1060, 35, 1629, 46, 124, "Input",ExpressionUUID->"94d5abb6-8551-4e3f-9cae-9a8d961ec3bc"],
Cell[2692, 83, 6602, 137, 321, "Output",ExpressionUUID->"e4ea7254-2c84-49d8-b3f6-c022086d6629"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9331, 225, 3983, 123, 399, "Input",ExpressionUUID->"4d048a9d-7360-4c52-9acc-0814bcbd30d1"],
Cell[13317, 350, 544, 14, 48, "Output",ExpressionUUID->"0096b972-9f6e-4c8a-8ecd-0d7669fec4cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13898, 369, 74946, 2140, 4279, "Input",ExpressionUUID->"a52fb143-8b31-4617-b95b-9dfe7823e7e2"],
Cell[CellGroupData[{
Cell[88869, 2513, 2705, 51, 38, "Print",ExpressionUUID->"c674a82e-ce33-4640-bb6a-eccec29621fd"],
Cell[91577, 2566, 2979, 58, 38, "Print",ExpressionUUID->"38bedbe9-dc27-444a-85ac-9d5a4e723750"],
Cell[94559, 2626, 2956, 58, 38, "Print",ExpressionUUID->"89382862-b273-4b00-9eb3-09c1a72bcf8c"],
Cell[97518, 2686, 3015, 59, 38, "Print",ExpressionUUID->"485a3819-c195-4bb7-b348-e4abec0162b2"],
Cell[100536, 2747, 3078, 61, 38, "Print",ExpressionUUID->"0a0b5245-e462-496f-8266-96a2e19f1f65"],
Cell[103617, 2810, 3072, 60, 38, "Print",ExpressionUUID->"869794d2-3bd0-4186-be29-439bd63e9e81"],
Cell[106692, 2872, 3315, 66, 73, "Print",ExpressionUUID->"2fd8f608-e5c9-472a-af69-2ddb7ebaf67f"],
Cell[110010, 2940, 3391, 67, 73, "Print",ExpressionUUID->"30a469dc-57fd-4211-8b41-eafe648759f8"],
Cell[113404, 3009, 3452, 69, 73, "Print",ExpressionUUID->"6d79fd69-4bc9-4c24-8f66-4981e1999807"],
Cell[116859, 3080, 2977, 58, 38, "Print",ExpressionUUID->"e32c61b0-e9ca-4430-84bd-97c0e0c9eabd"],
Cell[119839, 3140, 2954, 58, 38, "Print",ExpressionUUID->"bb3e6597-18c2-424e-babd-13e0f676444a"],
Cell[122796, 3200, 2983, 58, 38, "Print",ExpressionUUID->"4f95a2ab-3d5f-4b95-ac6b-a1d3535155d2"],
Cell[125782, 3260, 2954, 58, 38, "Print",ExpressionUUID->"33751a43-91bd-47dc-ab57-0b7971ffafd7"],
Cell[128739, 3320, 3017, 59, 38, "Print",ExpressionUUID->"23d6b61f-a69c-4cf9-9599-3cb448e67373"],
Cell[131759, 3381, 3098, 62, 38, "Print",ExpressionUUID->"04813c84-69ec-4b71-8c0c-7f9539ea51c0"],
Cell[134860, 3445, 3175, 64, 38, "Print",ExpressionUUID->"ecd4bc38-f265-489f-938c-d94b1fab4840"],
Cell[138038, 3511, 3293, 66, 73, "Print",ExpressionUUID->"73f23731-6db7-434a-96f0-326dba3b6335"],
Cell[141334, 3579, 3296, 66, 73, "Print",ExpressionUUID->"e5f28575-ff4f-4230-b0df-a495f669a03a"],
Cell[144633, 3647, 3244, 65, 73, "Print",ExpressionUUID->"c03562fd-717e-42e3-9685-3676dc02cc1b"],
Cell[147880, 3714, 3184, 63, 38, "Print",ExpressionUUID->"77aad8b2-0298-4c59-8265-47f8cf10b168"],
Cell[151067, 3779, 3187, 63, 38, "Print",ExpressionUUID->"e2702eb7-1aa1-4164-8d25-54f6c1b21aa2"],
Cell[154257, 3844, 3270, 66, 73, "Print",ExpressionUUID->"6a55ba4d-296a-42e1-abff-5b9d056ef8ba"],
Cell[157530, 3912, 3068, 61, 38, "Print",ExpressionUUID->"38d415f0-7081-4df1-97ef-d453886d5eb1"],
Cell[160601, 3975, 3266, 66, 73, "Print",ExpressionUUID->"3f40442e-2d79-4e30-a6e9-736f6b6387b4"],
Cell[163870, 4043, 3182, 63, 38, "Print",ExpressionUUID->"2fe60686-05d5-4e16-9382-ad7731a685bb"],
Cell[167055, 4108, 3094, 61, 38, "Print",ExpressionUUID->"e3900014-97dd-4f26-89fa-fbd8d652054c"],
Cell[170152, 4171, 3342, 68, 73, "Print",ExpressionUUID->"f8fc4805-3eef-467e-849e-75d1e5f9dab1"],
Cell[173497, 4241, 3323, 67, 73, "Print",ExpressionUUID->"172f7fa9-66d7-4d66-bb9d-2252f9cdcc56"],
Cell[176823, 4310, 3331, 69, 73, "Print",ExpressionUUID->"46e00035-675b-4611-ac51-981ca018e6ef"],
Cell[180157, 4381, 3334, 69, 73, "Print",ExpressionUUID->"d5c98c96-edaf-40ab-abb3-3d67c50793c4"],
Cell[183494, 4452, 3291, 67, 73, "Print",ExpressionUUID->"8bdff09f-3a49-4f50-8818-547b8727d50a"],
Cell[186788, 4521, 3317, 68, 73, "Print",ExpressionUUID->"57eee308-342f-46ad-8972-e18470b8d937"],
Cell[190108, 4591, 1906, 30, 22, "Print",ExpressionUUID->"721cc86d-d948-443d-9871-37d70448465f"],
Cell[192017, 4623, 2578, 56, 38, "Print",ExpressionUUID->"6ddf3748-615b-4402-89e1-92d1e5d2b061"],
Cell[194598, 4681, 1919, 32, 38, "Print",ExpressionUUID->"cea8d414-bd1e-49bf-91f7-ca70adc6f154"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196566, 4719, 3921, 119, 356, "Input",ExpressionUUID->"0209d4b0-1f06-438e-9f80-36c1ba790e1b"],
Cell[200490, 4840, 612, 14, 48, "Output",ExpressionUUID->"91c656ee-c9cb-4a42-867f-e894e47fb96d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201139, 4859, 22480, 636, 1440, "Input",ExpressionUUID->"50fa675d-3f88-477c-9bef-5916c63407f5"],
Cell[CellGroupData[{
Cell[223644, 5499, 2055, 45, 38, "Print",ExpressionUUID->"73fcf0ca-3bf3-47e3-97b1-a6bd816defec"],
Cell[225702, 5546, 2055, 45, 38, "Print",ExpressionUUID->"acc860cb-c0f2-4280-b7d3-5347890e0be5"],
Cell[227760, 5593, 1854, 40, 38, "Print",ExpressionUUID->"7cd32a97-48fa-4498-927a-cbc8476cb428"],
Cell[229617, 5635, 2125, 47, 38, "Print",ExpressionUUID->"2cedde15-1704-46e8-9649-eceb9266dde3"],
Cell[231745, 5684, 2161, 47, 38, "Print",ExpressionUUID->"5880799a-ffee-4b0d-8156-86f81b84747f"],
Cell[233909, 5733, 2744, 63, 73, "Print",ExpressionUUID->"20f0508f-1bfe-46de-a8fb-4acfa5a7afc6"],
Cell[236656, 5798, 2634, 60, 73, "Print",ExpressionUUID->"f9b2273d-e892-471f-864f-077e5c88858d"],
Cell[239293, 5860, 2660, 60, 73, "Print",ExpressionUUID->"fc08d467-75ed-4cc9-aacf-72429badb3d4"],
Cell[241956, 5922, 2629, 59, 73, "Print",ExpressionUUID->"c6f9161c-59f0-4dfd-a770-8170b81ba754"],
Cell[244588, 5983, 995, 17, 22, "Print",ExpressionUUID->"ca2c2ded-1bf7-41cc-8a73-0c39e084816a"],
Cell[245586, 6002, 1221, 27, 38, "Print",ExpressionUUID->"38ace5b5-0a87-4e80-8ba9-444748d0cea1"],
Cell[246810, 6031, 1010, 19, 38, "Print",ExpressionUUID->"4b41a557-2b3c-4293-931d-edf7fd3ce71f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247869, 6056, 3742, 113, 334, "Input",ExpressionUUID->"5d54cecf-4f57-4b01-9574-36cabb5a73e6"],
Cell[251614, 6171, 467, 12, 48, "Output",ExpressionUUID->"ad3bfc5e-365c-437c-80c6-3e2a9f20555f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252118, 6188, 67648, 1937, 4166, "Input",ExpressionUUID->"2eacf2c7-20a9-4e43-96d1-390c4e199210"],
Cell[CellGroupData[{
Cell[319791, 8129, 2094, 46, 38, "Print",ExpressionUUID->"b9e96558-b8ec-40c5-a620-0b2fafc2d331"],
Cell[321888, 8177, 2177, 49, 38, "Print",ExpressionUUID->"dee2d774-5a6d-4a4a-b6a6-afaf76891eaf"],
Cell[324068, 8228, 2094, 46, 38, "Print",ExpressionUUID->"185a103b-dc71-4aa6-a703-12c890d0fa6d"],
Cell[326165, 8276, 2181, 49, 38, "Print",ExpressionUUID->"e82264d9-e7f7-4e32-bc2e-4478e2d99cee"],
Cell[328349, 8327, 2165, 49, 38, "Print",ExpressionUUID->"9226900d-6b74-411a-a9f1-0203cea50889"],
Cell[330517, 8378, 2070, 46, 38, "Print",ExpressionUUID->"e40e110f-f551-428e-b72e-1e18f51f5199"],
Cell[332590, 8426, 2024, 45, 38, "Print",ExpressionUUID->"faf5f7aa-0a25-4d53-ac72-85036e51275f"],
Cell[334617, 8473, 2173, 49, 38, "Print",ExpressionUUID->"9839fd1b-6a4a-4bce-ad72-8ea6afb4d900"],
Cell[336793, 8524, 2399, 54, 73, "Print",ExpressionUUID->"cbe22bcf-5198-4175-892e-b2472c6e5736"],
Cell[339195, 8580, 2335, 52, 73, "Print",ExpressionUUID->"a78efa13-894a-4354-81b2-f7152821b5c6"],
Cell[341533, 8634, 2110, 48, 38, "Print",ExpressionUUID->"eb053b7c-8fb4-49fa-aad9-539b7d2d4581"],
Cell[343646, 8684, 2174, 50, 38, "Print",ExpressionUUID->"d85abeb9-8865-4407-98e7-910e813edd65"],
Cell[345823, 8736, 2136, 48, 38, "Print",ExpressionUUID->"4f65e922-5ba0-4d8c-b136-58b36e75c981"],
Cell[347962, 8786, 2332, 52, 73, "Print",ExpressionUUID->"7134d907-8d83-4a7f-b4b2-0926ca32861b"],
Cell[350297, 8840, 2535, 57, 73, "Print",ExpressionUUID->"c559101b-3114-4283-9e15-22ed7c1450a1"],
Cell[352835, 8899, 2728, 61, 73, "Print",ExpressionUUID->"8f52f4b6-a851-413e-a7d8-9354d202e2a1"],
Cell[355566, 8962, 2746, 62, 73, "Print",ExpressionUUID->"3ed7751f-cdff-4730-96f9-1e2b403bb9ed"],
Cell[358315, 9026, 2135, 48, 38, "Print",ExpressionUUID->"21798b2a-7a1f-43a9-869f-a09ef4aa90f2"],
Cell[360453, 9076, 2338, 53, 73, "Print",ExpressionUUID->"fa930c3a-07e7-4ac6-bcac-2fd634ffd4fc"],
Cell[362794, 9131, 2352, 53, 73, "Print",ExpressionUUID->"fe7b28e1-a6ff-49cf-9c8c-498c650ddfa1"],
Cell[365149, 9186, 2174, 49, 38, "Print",ExpressionUUID->"4c11e8c8-dd64-475d-a537-0f0cc44a4351"],
Cell[367326, 9237, 2397, 54, 73, "Print",ExpressionUUID->"5f37c72e-89ab-4631-9849-4cf1ba7e7e07"],
Cell[369726, 9293, 2333, 52, 73, "Print",ExpressionUUID->"5cae9466-a014-458c-b547-3dd94ccf5571"],
Cell[372062, 9347, 2108, 48, 38, "Print",ExpressionUUID->"d16b2986-591c-46e9-ac12-f8c5832755aa"],
Cell[374173, 9397, 2172, 50, 38, "Print",ExpressionUUID->"7f9d0772-3bac-42b5-ba86-71e0dc04a66a"],
Cell[376348, 9449, 2056, 45, 38, "Print",ExpressionUUID->"ebbe07a7-270b-46b5-a870-75a1a6ef2520"],
Cell[378407, 9496, 2091, 46, 38, "Print",ExpressionUUID->"e4ac2459-f1e0-42c8-b9b4-504483f095e0"],
Cell[380501, 9544, 2108, 48, 38, "Print",ExpressionUUID->"7ccc9337-8d99-4ddf-a419-6d84055080b1"],
Cell[382612, 9594, 2172, 50, 38, "Print",ExpressionUUID->"44ce2a41-9fe6-4513-ae60-18abe5c724e6"],
Cell[384787, 9646, 2172, 50, 38, "Print",ExpressionUUID->"f1319f40-3437-41a9-9e38-2d9a893ee425"],
Cell[386962, 9698, 975, 17, 22, "Print",ExpressionUUID->"c6dba6cb-530e-40f6-913b-5fc9cf8c50b0"],
Cell[387940, 9717, 1537, 39, 38, "Print",ExpressionUUID->"4dc7de40-a1ab-43ec-b8bb-1691043f742e"],
Cell[389480, 9758, 988, 19, 38, "Print",ExpressionUUID->"30b9e838-64db-4b58-b8c7-3544a15ac880"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[390517, 9783, 3731, 113, 313, "Input",ExpressionUUID->"c2534111-ef33-4396-9df3-433ed5e51fb6"],
Cell[394251, 9898, 574, 15, 48, "Output",ExpressionUUID->"d190adcf-e743-4dcf-8754-74ee24635a57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394862, 9918, 42840, 1222, 2562, "Input",ExpressionUUID->"59745758-8381-4a4f-a266-4a989b91eb3b"],
Cell[CellGroupData[{
Cell[437727, 11144, 1964, 45, 38, "Print",ExpressionUUID->"dc6de9fb-a8ae-4bb0-ac69-73b49bf232e5"],
Cell[439694, 11191, 2045, 48, 38, "Print",ExpressionUUID->"559b1376-16f7-46db-ae2c-d042175d752f"],
Cell[441742, 11241, 1994, 45, 38, "Print",ExpressionUUID->"ad8440c0-8cc8-4940-a3c2-50f4d555ea54"],
Cell[443739, 11288, 2271, 52, 73, "Print",ExpressionUUID->"283332ee-80da-40ff-8b52-7165b243c608"],
Cell[446013, 11342, 2225, 50, 73, "Print",ExpressionUUID->"493a380e-973c-4ed8-bf97-a6402cafbfd0"],
Cell[448241, 11394, 2115, 49, 38, "Print",ExpressionUUID->"00358bbf-88c1-45ff-986f-702c31e260c2"],
Cell[450359, 11445, 2219, 50, 73, "Print",ExpressionUUID->"6fdc8859-c331-4273-8c27-1c703e5ab572"],
Cell[452581, 11497, 2095, 45, 38, "Print",ExpressionUUID->"46d01be2-a9b0-4009-8be3-b0326d85af9b"],
Cell[454679, 11544, 1736, 39, 38, "Print",ExpressionUUID->"ef18f960-e11e-4ea4-8063-8bde0a02c4b0"],
Cell[456418, 11585, 1967, 44, 38, "Print",ExpressionUUID->"65a31dad-4164-41d3-8d2b-a50006f5223e"],
Cell[458388, 11631, 2162, 49, 73, "Print",ExpressionUUID->"6efdcd27-f984-4ef4-81c1-e75451501e9b"],
Cell[460553, 11682, 2195, 50, 73, "Print",ExpressionUUID->"a57ff1fc-3bb8-4d89-9b45-7903d1554bbb"],
Cell[462751, 11734, 2046, 47, 38, "Print",ExpressionUUID->"8892d7d7-5243-4410-85f6-adf6b409d022"],
Cell[464800, 11783, 2473, 57, 73, "Print",ExpressionUUID->"2ac71b77-aa62-4b24-b31f-443933fcd281"],
Cell[467276, 11842, 2440, 56, 73, "Print",ExpressionUUID->"72345029-b1ff-4893-bd8c-c4a58f2a9015"],
Cell[469719, 11900, 2469, 57, 73, "Print",ExpressionUUID->"82b41342-15ac-4f29-bfa8-3a41d04a2c8c"],
Cell[472191, 11959, 2577, 59, 73, "Print",ExpressionUUID->"a84eee87-faa1-422d-90cd-65462fdfdc61"],
Cell[474771, 12020, 2424, 54, 56, "Print",ExpressionUUID->"5a96abe4-d658-4935-a815-80a945db2698"],
Cell[477198, 12076, 2424, 54, 56, "Print",ExpressionUUID->"7b89f21f-cfd3-4503-9239-5b203f546712"],
Cell[479625, 12132, 853, 15, 22, "Print",ExpressionUUID->"bfcc6d73-2733-4705-91ef-bce96000d66e"],
Cell[480481, 12149, 1299, 33, 38, "Print",ExpressionUUID->"9062fc63-1df1-42c3-b241-0ed8a5413e86"],
Cell[481783, 12184, 866, 17, 38, "Print",ExpressionUUID->"703a5c51-66d5-4129-a445-b3f06b3069b3"]
}, Open  ]]
}, Open  ]],
Cell[482676, 12205, 477, 11, 67, "Input",ExpressionUUID->"7b8c5bf7-57d6-41f5-91af-bf55f0286126"],
Cell[CellGroupData[{
Cell[483178, 12220, 530, 11, 48, "Input",ExpressionUUID->"46ba18ed-3241-4108-b9f0-23ea13f60e54"],
Cell[483711, 12233, 25890, 527, 1129, "Output",ExpressionUUID->"cf752808-7d91-4db9-b8c2-f6664f9379e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509638, 12765, 5883, 149, 447, "Input",ExpressionUUID->"0279637d-cf43-482d-8c40-1fe979b02fbb"],
Cell[CellGroupData[{
Cell[515546, 12918, 667, 20, 38, "Print",ExpressionUUID->"59e4c668-f6b2-46f4-bc89-2d63fccc0ce2"],
Cell[516216, 12940, 665, 20, 38, "Print",ExpressionUUID->"8f307bf1-f2e4-4ae6-ba16-d6cc5b6e0aad"],
Cell[516884, 12962, 667, 20, 38, "Print",ExpressionUUID->"cfb94bfa-06a9-450e-be81-2a276e1511d0"],
Cell[517554, 12984, 665, 20, 38, "Print",ExpressionUUID->"b8ec0524-3573-4fec-8604-df2a0cf99ba7"],
Cell[518222, 13006, 669, 20, 38, "Print",ExpressionUUID->"04bc452b-1d47-47d9-bbd7-42fde866cf21"],
Cell[518894, 13028, 667, 20, 38, "Print",ExpressionUUID->"df6e6825-1961-4a6a-b537-dd4c9ea1a37d"],
Cell[519564, 13050, 667, 20, 38, "Print",ExpressionUUID->"6bcfb36b-0a11-4db3-b282-0ca294df04d1"],
Cell[520234, 13072, 690, 21, 38, "Print",ExpressionUUID->"5e9b80d2-3075-4ccc-8bc3-880228f4ac6d"],
Cell[520927, 13095, 692, 21, 38, "Print",ExpressionUUID->"3f6ff05e-27b4-42b1-bdc6-44bcad2c76c2"],
Cell[521622, 13118, 687, 20, 38, "Print",ExpressionUUID->"52440564-6076-4fd0-a584-14dad758e171"],
Cell[522312, 13140, 666, 20, 38, "Print",ExpressionUUID->"732bbce8-2e6d-499b-86bb-e77a084b6672"],
Cell[522981, 13162, 691, 20, 38, "Print",ExpressionUUID->"d5ad287c-306a-435c-8a61-fddb95b13b9b"],
Cell[523675, 13184, 692, 21, 38, "Print",ExpressionUUID->"53bedf1f-ce8d-4113-a456-072cabab0d57"],
Cell[524370, 13207, 692, 21, 38, "Print",ExpressionUUID->"0e9b1163-dab7-4700-ba2a-1491c69d15a0"],
Cell[525065, 13230, 665, 20, 38, "Print",ExpressionUUID->"0eade099-27fc-4127-9a3f-9aeb2554ed65"],
Cell[525733, 13252, 691, 20, 38, "Print",ExpressionUUID->"f0f577b4-9a78-4005-815a-8be4f2fe3ef9"],
Cell[526427, 13274, 689, 20, 38, "Print",ExpressionUUID->"f1ee36d5-0728-4220-b1f3-1a8440375a34"],
Cell[527119, 13296, 692, 21, 38, "Print",ExpressionUUID->"cfb82019-5046-45ba-9cc4-af0dba8ee6e3"],
Cell[527814, 13319, 689, 20, 38, "Print",ExpressionUUID->"8401b52f-3c41-4762-b005-0520b46b77a6"],
Cell[528506, 13341, 694, 21, 38, "Print",ExpressionUUID->"6bf0a459-ca92-447c-98c4-88af4d37a5da"],
Cell[529203, 13364, 690, 21, 38, "Print",ExpressionUUID->"4259fb3b-f289-4339-a59c-b652bc9d88c1"]
}, Open  ]]
}, Open  ]]
}
]
*)


